The Firmamento platform

This paper introduces Firmamento, a new online platform designed for astronomical research, particularly for studying blazars and other multi-messenger emitters. Firmamento provides access to a wealth of astronomical data, including imaging, spectral, and timing information, along with tools for data analysis and machine learning. A key feature is the Error Region Counterpart Identifier (ERCI), which helps locate potential counterparts to gamma-ray and other high-energy sources pinpointing objects exhibiting blazar-like characteristics. Firmamento grants access to spectral data across the entire electromagnetic spectrum, offering well-populated SED generation and VHE detectability estimation. The platform also supports user-provided data, allowing researchers to incorporate their own source lists.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

